Double arcsine transform not appropriate for meta-analysis

The variance-stabilizing Freeman-Tukey double arcsine transform was originally proposed for inference on single proportions. Subsequently, its use has been suggested in the context of meta-analysis of proportions. While some erratic behaviour has been observed previously, here we point out and illustrate general issues of monotonicity and invertibility that make this transform unsuitable for meta-analysis purposes.

==> supplement/supplement.R <==
library("metafor")

####################################################
# Meta-analysis of two proportions

# specify data (subset of example studies
# from Schwarzer et al. (2019)):
dat1 <- cbind.data.frame("study"  = c("study 10",
                                      "study 13"),
                         "events" = c(   32,   1),
                         "total"  = c(16557, 676))

# compute proportions:
dat1 <- cbind(dat1,
              "proportion"=dat1$events/dat1$total)

# compute effect sizes (F-T double arcsines):
es1 <- escalc(measure="PFT", slab=study, 
              xi=events, ni=total, data=dat1)

# show data:
print(es1)

# perform meta analysis:
ma1 <- rma.uni(es1)

# compute "inverse variance" sample size N:
N.iv <- 1 / (4*ma1$se^2)
print(N.iv)

# back-transform estimate to probability scale:
predict(ma1,
   transf=function(t){transf.ipft(xi=t,ni=N.iv)},
   digits=5)
# Note that the pooled estimate (0.00194)
# is greater than both original proportions.


####################################################
# Meta-analysis of four proportions

# specify data:
dat2 <- cbind.data.frame(study=paste("study",
                                     LETTERS[1:4]),
                        events=c( 1, 10, 100, 1000),
                        total =c(10,100,1000,10000))

# compute proportions:
dat2 <- cbind(dat2,
              "proportion"=dat2$events/dat2$total)

# compute effect sizes (F-T double arcsines):
es2 <- escalc(measure="PFT", slab=study, 
              xi=events, ni=total, data=dat2)

# show example data:
print(es2)

# perform meta analysis:
ma2 <- rma.uni(es2)

# check harmonic mean sample size:
N.hm <- 1 / mean(1/dat2$total)
print(N.hm)

# back-transform estimate to probability scale:
predict(ma2, transf=transf.ipft.hm,
        targs=list(ni=es2$total))
# Note that the confidence interval [0.084, 0.095]
# excludes a proportion of 0.10.

